Accelerated solution of Helmholtz equation with Iterative Krylov Methods on GPU

This paper gives an analysis and an evaluation of linear algebra operations on Graphics Processing Unit (GPU) with complex number arithmetics with double precision. Knowing the performance of these operations, iterative Krylov methods are considered to solve the acoustic problem efficiently. Numerical experiments carried out on a set of acoustic matrices arising from the modelisation of acoustic phenomena within a cylinder and a car compartment are exposed, exhibiting the performance, robustness and efficiency of our algorithms, with a ratio up to 27x for dot product, 10x for sparse matrix-vector product and solvers in complex double precision arithmetics.

==> img/tools/autocrop.sh <==
#!/bin/bash

for img in `ls *.png`; do
  echo "-- autocrop $img"
  convert $img -trim +repage $img
done


